Indexing Operators to Extend the Reach of Symbolic Execution

Traditional program analysis analyses a program language, that is, all programs that can be written in the language. There is a difference, however, between all possible programs that can be written and the corpus of actual programs written in a language. We seek to exploit this difference: for a given program, we apply a bespoke program transformation Indexify to convert expressions that current SMT solvers do not, in general, handle, such as constraints on strings, into equisatisfiable expressions that they do handle. To this end, Indexify replaces operators in hard-to-handle expressions with homomorphic versions that behave the same on a finite subset of the domain of the original operator, and return bottom denoting unknown outside of that subset. By focusing on what literals and expressions are most useful for analysing a given program, Indexify constructs a small, finite theory that extends the power of a solver on the expressions a target program builds. Indexify's bespoke nature necessarily means that its evaluation must be experimental, resting on a demonstration of its effectiveness in practice. We have developed Indexif}, a tool for Indexify. We demonstrate its utility and effectiveness by applying it to two real world benchmarks --- string expressions in coreutils and floats in fdlibm53. Indexify reduces time-to-completion on coreutils from Klee's 49.5m on average to 6.0m. It increases branch coverage on coreutils from 30.10% for Klee and 14.79% for Zesti to 66.83%. When indexifying floats in fdlibm53, Indexifyl increases branch coverage from 34.45% to 71.56% over Klee. For a restricted class of inputs, Indexify permits the symbolic execution of program paths unreachable with previous techniques: it covers more than twice as many branches in coreutils as Klee.

==> fig/results.r <==
# Read car and truck values from tab-delimited autos.dat

#pdf("/home/alex/Development/UCL/PhD/repos/gitolite_repos/integrify/fig/resultsR.pdf")


op <- par(mar = c(3.3,4,1.5,2), mgp = c(2.5, 1, 0))

#c(5.1, 4.1, 4.1, 2.1)

#par(xpd=FALSE)

#par(mfrow=c(2,2))

#par(mai=c(1.02, 0.82, 0.82, 0.42))

#op <- par(mfrow = c(3,2),
#          oma = c(5,4,0,0) + 0.1,
#          mar = c(0,0,0,0) + 0.1)

layout(matrix(c(1,2,3,4,5,5, 5, 5), nrow=2, byrow=TRUE), heights = c(0.03, 0.14))
#mar = c(0,0,0,0)

#m <- matrix(c(1,2,3,4,5,5,5,5), nrow=2)

#layout(mat = m,heights = c(0.5,0.5,0.4))



autos_data <- read.table("/home/alex/Development/UCL/PhD/repos/gitolite_repos/integrify/fig/res.dat", header=T, sep="\t") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(autos_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("blue","red","forestgreen", "black")

# Start PNG device driver to save output to figure.png
# png(filename="/home/alex/Development/UCL/PhD/repos/gitolite_repos/integrify/fig/res.png", height=295, width=300, 
 #   bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
plot(autos_data$IndexifyOperators, type="o", col=plot_colors[1], 
     ylim=c(0,60), axes=FALSE, ann=FALSE)

# Make x axis using Mon-Fri labels
axis(1, at=1:3, lab=c("05", "10", "15"))

# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
axis(2, las=1, at=15*0:max_y)

# Create box around plot
box()

# Graph trucks with red dashed line and square points
lines(autos_data$IndexifyKleene, type="o", pch=22, lty=2, 
      col=plot_colors[2])

# Graph suvs with green dotted line and diamond points
lines(autos_data$Klee, type="o", pch=23, lty=3, 
      col=plot_colors[3])

# Graph suvs with green dotted line and diamond points
lines(autos_data$Zesti, type="o", pch=24, lty=4, 
      col=plot_colors[4])

# Create a title with a red, bold/italic font
title(main="Time Performance", col.main="black", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "Bucket", col.lab=rgb(0,0.5,0))
title(ylab= "Time (min)", col.lab=rgb(0,0.5,0))

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend(2.5, 60, names(autos_data), cex=0.8, col=plot_colors, 
#       pch=21:23, lty=1:3);

# Turn off device driver (to flush output to png)
#dev.off()




memory_data <- read.table("/home/alex/Development/UCL/PhD/repos/gitolite_repos/integrify/fig/mem.dat", header=T, sep="\t") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(memory_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("blue","red","forestgreen", "black")

# Start PNG device driver to save output to figure.png
# png(filename="/home/alex/Development/UCL/PhD/repos/gitolite_repos/integrify/fig/res.png", height=295, width=300, 
#   bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
plot(memory_data$IndexifyOperators, type="o", col=plot_colors[1], 
     ylim=c(0,1000), axes=FALSE, ann=FALSE)

# Make x axis using Mon-Fri labels
axis(1, at=1:3, lab=c("05", "10", "15"))

# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
axis(2, las=1, at=200*0:max_y)

# Create box around plot
box()

# Graph trucks with red dashed line and square points
lines(memory_data$IndexifyKleene, type="o", pch=22, lty=2, 
      col=plot_colors[2])

# Graph suvs with green dotted line and diamond points
lines(memory_data$Klee, type="o", pch=23, lty=3, 
      col=plot_colors[3])

# Graph suvs with green dotted line and diamond points
lines(memory_data$Zesti, type="o", pch=24, lty=4, 
      col=plot_colors[4])

# Create a title with a red, bold/italic font
title(main="Memory Usage", col.main="black", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "Bucket", col.lab=rgb(0,0.5,0))
title(ylab= "Memory (MB)", col.lab=rgb(0,0.5,0))

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots

#legend(2.5, 1000, names(icov_data), cex=0.8, col=plot_colors, 
#       pch=21:23, lty=1:3);

#par(xpd=TRUE)

#par(mai=c(0,0,0,0))





icov_data <- read.table("/home/alex/Development/UCL/PhD/repos/gitolite_repos/integrify/fig/icov.dat", header=T, sep="\t") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(icov_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("blue","red","forestgreen", "black")

# Start PNG device driver to save output to figure.png
# png(filename="/home/alex/Development/UCL/PhD/repos/gitolite_repos/integrify/fig/res.png", height=295, width=300, 
#   bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
plot(icov_data$IndexifyOperators, type="o", col=plot_colors[1], 
     ylim=c(0,100), axes=FALSE, ann=FALSE)

# Make x axis using Mon-Fri labels
axis(1, at=1:3, lab=c("05", "10", "15"))

# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
axis(2, las=1, at=20*0:max_y)

# Create box around plot
box()

# Graph trucks with red dashed line and square points
lines(icov_data$IndexifyKleene, type="o", pch=22, lty=2, 
      col=plot_colors[2])

# Graph suvs with green dotted line and diamond points
lines(icov_data$Klee, type="o", pch=23, lty=3, 
      col=plot_colors[3])

# Graph suvs with green dotted line and diamond points
lines(icov_data$Zesti, type="o", pch=24, lty=4, 
      col=plot_colors[4])

# Create a title with a red, bold/italic font
title(main="Instruction Coverage", col.main="black", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "Bucket", col.lab=rgb(0,0.5,0))
title(ylab= "Coverage (%)", col.lab=rgb(0,0.5,0))

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend(2.5, 60, names(icov_data), cex=0.8, col=plot_colors, 
#       pch=21:23, lty=1:3);













bcov_data <- read.table("/home/alex/Development/UCL/PhD/repos/gitolite_repos/integrify/fig/bcov.dat", header=T, sep="\t") 

# Compute the largest y value used in the data (or we could
# just use range again)
max_y <- max(bcov_data)

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("blue","red","forestgreen", "black")

# Start PNG device driver to save output to figure.png
# png(filename="/home/alex/Development/UCL/PhD/repos/gitolite_repos/integrify/fig/res.png", height=295, width=300, 
#   bg="white")

# Graph autos using y axis that ranges from 0 to max_y.
# Turn off axes and annotations (axis labels) so we can 
# specify them ourself
plot(bcov_data$IndexifyOperators, type="o", col=plot_colors[1], 
     ylim=c(0,100), axes=FALSE, ann=FALSE)

# Make x axis using Mon-Fri labels
axis(1, at=1:3, lab=c("05", "10", "15"))

# Make y axis with horizontal labels that display ticks at 
# every 4 marks. 4*0:max_y is equivalent to c(0,4,8,12).
axis(2, las=1, at=20*0:max_y)

# Create box around plot
box()

# Graph trucks with red dashed line and square points
lines(bcov_data$IndexifyKleene, type="o", pch=22, lty=2, 
      col=plot_colors[2])

# Graph suvs with green dotted line and diamond points
lines(bcov_data$Klee, type="o", pch=23, lty=3, 
      col=plot_colors[3])

# Graph suvs with green dotted line and diamond points
lines(bcov_data$Zesti, type="o", pch=24, lty=4, 
      col=plot_colors[4])

# Create a title with a red, bold/italic font
title(main="Branch Coverage", col.main="black", font.main=4)

# Label the x and y axes with dark green text
title(xlab= "Bucket", col.lab=rgb(0,0.5,0))
title(ylab= "Coverage (%)", col.lab=rgb(0,0.5,0))

# Create a legend at (1, max_y) that is slightly smaller 
# (cex) and uses the same line colors and points used by 
# the actual plots
#legend(2.5, 60, names(icov_data), cex=0.8, col=plot_colors, 
#       pch=21:23, lty=1:3);



plot(1, type = "n", axes=FALSE, xlab="", ylab="")
legend(x="top", inset = 0, ncol=4, names(icov_data), cex=0.7, col=plot_colors, pch=21:24, lty=1:4)

par(op)

#dev.off()
